The missing (A, D, r) diagram

In this paper we are interested in "optimal" universal geometric inequalities involving the area, diameter and inradius of convex bodies. The term "optimal" is to be understood in the following sense: we tackle the issue of minimizing/maximizing the Lebesgue measure of a convex body among all convex sets of given diameter and inradius. The minimization problem in the two-dimensional case has been solved in a previous work, by M. Hernandez-Cifre and G. Salinas. In this article, we provide a generalization to the n-dimensional case based on a different approach, as well as the complete solving of the maximization problem in the two-dimensional case. This allows us to completely determine the so-called 2-dimensional Blaschke-Santal{\'o} diagram for planar convex bodies with respect to the three magnitudes area, diameter and inradius in euclidean spaces, denoted (A, D, r). Such a diagram is used to determine the range of possible values of the area of convex sets depending on their diameter and inradius. Although this question of convex geometry appears quite elementary, it had not been answered until now. This is likely related to the fact that the diagram description uses unexpected particular convex sets, such as a kind of smoothed nonagon inscribed in an equilateral triangle.

==> blashke.m <==
function blashke
clear all
close all
Dstar=2.3888;
h=1e-4;
x=0:h:1;
x2=h:h:2/Dstar;
x2=x2(end:-1:1);
x1=2/Dstar:h:1;
x1=x1(end:-1:1);
y=pi.*x./(x.*(pi-2.*acos(x))+2.*sqrt(1-x.^2));
y2=pi.*x2./(2.*sqrt(1-x2.^2)+2.*asin(x2)./x2);
y1=pi.*x1.^2./(2*pi-6*acos(sqrt(3).*x1./2)+3.*sqrt(3)./2.*x1.*(sqrt(4-3.*x1.^2)-x1));

hold on
X=[x x1 x2];
Y=[y y1 y2];
fill(X,Y,[0.4 0.8 1],'LineWidth',2)
plot(x,x.^2,'b:','LineWidth',2)
plot(x,pi*x./4,'b:','LineWidth',2)
axis square
hold off

==> strip.m <==
function strip
close all
clear all
D=3;
eps=0.2;
x=-1:1e-3:1;
%n=length(x);
%f=sqrt(D^2./4-x.^2)-eps.*(x.^2);
f=sqrt(D^2./4-x.^2)-eps.*(-x.^2);
%g=2.*sqrt(D^2./4-x.^2)-f;
g=sqrt(D^2./4-x.^2)-eps.*(x.^2);
figure(1)
hold on
plot([-1 x 1 x(end:-1:1)],[-g(1) f -g(end) -g(end:-1:1)],'b')
plot([x x(end:-1:1)],[sqrt(1-x.^2),-sqrt(1-x(end:-1:1).^2)],'r:')
%axis off
m=max(max(f),max(g));
axis([-m m -m m])
axis square
axis off
hold off
figure(2)
for i=1:length(x)
    y(i)=max(sqrt((2.*x(i)).^2+(f(i)+g).^2));
end
plot(x,y)








